Magnetised Bounds for Conformal Field Theories

Aspects of parity-preserving, charge-conjugation-invariant, three-dimensional conformal field theories (CFTs) with a global $U(1)$ symmetry in the presence of a background magnetic field are investigated. A local effective action is constructed to four-derivative order, based on an assumption that the magnetic field drives the theory into a gapped phase. This action is evaluated in a variety of backgrounds, and is used to obtain one- and two-point functions of the conserved current and stress-energy tensor. Dispersive arguments are developed and shown to impose powerful constraints on the Wilson coefficients of the effective action, leading to universal predictions for the CFT response at large magnetic field and the scaling dimensions of background monopole operators. These general results are further examined through explicit calculations in the free complex scalar, free Dirac fermion, and a holographic Einstein-Hilbert-Maxwell model.

==> anc/J_and_T_two-point_functions_in_background_B.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    450090,      12950]
NotebookOptionsPosition[    434091,      12726]
NotebookOutlinePosition[    434484,      12742]
CellTagsIndexPosition[    434441,      12739]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Section",
 CellChangeTimes->{{3.571171402216091*^9, 
  3.571171417855829*^9}},ExpressionUUID->"b13f4ef4-5f55-4214-9e39-\
eb5fe3dc5eff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", " ", "xAct`xTras`"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"9e86f80d-2610-48b9-9bd4-a13eb5f21303"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702376128*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"625abd63-eebc-4d39-a802-13b4b541da88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.4\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2025", ",", "12", ",", "29"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.4", ", ", {2025, 12, 29}],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702377116*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b8a60dc1-ef5c-4d95-bb64-dca9bd59be5d"],

Cell[BoxData["\<\"CopyRight (C) 2003-2026, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702377563*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"42181933-def2-4362-88aa-b09f2990862f"],

Cell[BoxData["\<\"Connecting to external mac executable...\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.9947837024165707`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f324c565-c2fe-443d-b117-53bc441bd305"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702520008*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d2243576-ec1d-4d5d-b056-30c45f542b0f"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702529167*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"eca75503-dba6-4872-b8d8-caea7d507a98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor` version \"\>", 
   "\[InvisibleSpace]", "\<\"1.3.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2025", ",", "12", ",", "29"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor` version ", "1.3.0", ", ", {2025, 12, 29}],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.9947837025295677`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"39f287a6-d8e0-4702-bf55-3b8ceca3e7cc"],

Cell[BoxData["\<\"CopyRight (C) 2002-2026, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.99478370252991*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"52b70734-7190-4427-9b6d-159ed1beda5b"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702635902*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f2ed991b-470b-43e8-974c-357d16226de1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPert`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.0.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2018", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xPert`  version ", "1.0.6", ", ", {2018, 2, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.9947837026364183`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b4e9866c-9b26-4acb-932a-48071a7d52cd"],

Cell[BoxData["\<\"CopyRight (C) 2005-2026, David Brizuela, Jose M. \
Martin-Garcia and Guillermo A. Mena Marugan, under the General Public \
License.\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702636778*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fb879363-877b-4216-9b9c-f47891a4f17e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$PrePrint", 
   "\[InvisibleSpace]", "\<\" assigned value \"\>", "\[InvisibleSpace]", 
   "ScreenDollarIndices"}],
  SequenceForm[
  "** Variable ", $PrePrint, " assigned value ", 
   xAct`xTensor`ScreenDollarIndices],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702646566*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ad9054db-a7dd-4692-aebf-54e29cecca93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>", "\[InvisibleSpace]", "\<\" to \"\>",
    "\[InvisibleSpace]", "\<\"Postfix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Prefix", 
   " to ", "Postfix"],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702646933*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b0ca9253-f6e8-4e8b-b6e9-f3de5d9d6f9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "AllowUpperDerivatives", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "ContractMetric",
    "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`AllowUpperDerivatives, " of ", 
   xAct`xTensor`ContractMetric, " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702647317*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"16317782-10d4-4fb3-9569-7037a4e5febc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "MetricOn", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "None",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "All"}],
  SequenceForm[
  "** Option ", xAct`xTensor`MetricOn, " of ", xAct`xTensor`MakeRule, 
   " changed from ", None, " to ", All],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702647647*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ba696f24-8a59-48e4-8457-ce0861aa70b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "ContractMetrics", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "MakeRule", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`ContractMetrics, " of ", xAct`xTensor`MakeRule, 
   " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702647963*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3aaa7c77-3a6d-42f9-a378-6e2448d5db7b"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.9947837026599894`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e7447f78-4bda-4944-84ca-e7758d27667c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`Invar`  version \"\>", 
   "\[InvisibleSpace]", "\<\"2.0.5\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "2", ",", "15"}], "}"}]}],
  SequenceForm["Package xAct`Invar`  version ", "2.0.5", ", ", {2014, 2, 15}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.9947837026603603`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3c29eb52-c4d5-49a4-bcbf-1cd9abc71d5c"],

Cell[BoxData["\<\"CopyRight (C) 2006-2026, J. M. Martin-Garcia, D. Yllanes \
and R. Portugal, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702660695*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d5884f3f-24cd-4df2-8b07-6f94f1721bfb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "sigma", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`sigma, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702664514*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1e9b9540-e2ac-4311-8871-10c8daf6b469"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "dim", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", "constant symbol ", 
   xAct`Invar`dim, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702664873*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"10c1959a-7bdc-46b7-aa63-8ecd04e89b54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", "True",
    "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "False"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", True, " to ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702665206*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"90b16401-11d9-4346-b621-aa182076208f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", 
   "$CommuteCovDsOnScalars", "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]",
    "True", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", 
   "False"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CommuteCovDsOnScalars, " changed from ", True,
    " to ", False],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702665531*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7c65e880-e2cc-421a-85d3-204d3d4c4126"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702676548*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cf0dbd98-73f3-4b94-9c9c-8d77ddd15010"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.6", ", ", {2021, 2, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783702676942*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b072429c-893f-4a56-961f-89303b300434"],

Cell[BoxData["\<\"CopyRight (C) 2005-2026, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.9947837026772738`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cb4f4e75-7446-4cb9-9b7f-9a11e307543c"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.99478370316271*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c72bd7be-f646-448c-9f94-a4c58a94c117"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`SymManipulator`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.9.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2024", ",", "4", ",", "30"}], "}"}]}],
  SequenceForm[
  "Package xAct`SymManipulator`  version ", "0.9.6", ", ", {2024, 4, 30}],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783703163259*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"68e4ec7c-3ce7-4ede-85a9-7f9900397097"],

Cell[BoxData["\<\"CopyRight (C) 2011-2026, Thomas B\[ADoubleDot]ckdahl, under \
the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.9947837031636333`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"20fd060d-7220-40c6-9fca-36e49a2150bf"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.99478370320158*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d4ea04be-70cc-477d-888e-263ee19a0191"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTras`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.4.2\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2014", ",", "10", ",", "30"}], "}"}]}],
  SequenceForm["Package xAct`xTras`  version ", "1.4.2", ", ", {2014, 10, 30}],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.9947837032019997`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3f1d0d59-9178-44ab-a30c-e608ca3496c9"],

Cell[BoxData["\<\"CopyRight (C) 2012-2014, Teake Nutma, under the General \
Public License.\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.9947837032023287`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"89ee4bc7-f3ac-481c-84a8-96921272da7b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Variable \"\>", "\[InvisibleSpace]", "$CovDFormat", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", 
   "\[InvisibleSpace]", "\<\"Postfix\"\>", 
   "\[InvisibleSpace]", "\<\" to \"\>", 
   "\[InvisibleSpace]", "\<\"Prefix\"\>"}],
  SequenceForm[
  "** Variable ", xAct`xTensor`$CovDFormat, " changed from ", "Postfix", 
   " to ", "Prefix"],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783703202661*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1e5d90b5-338f-47de-9be1-6d2651ca9021"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** Option \"\>", "\[InvisibleSpace]", "CurvatureRelations", 
   "\[InvisibleSpace]", "\<\" of \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\" changed from \"\>", "\[InvisibleSpace]", 
   "False", "\[InvisibleSpace]", "\<\" to \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm[
  "** Option ", xAct`xTensor`CurvatureRelations, " of ", xAct`xTensor`DefCovD,
    " changed from ", False, " to ", True],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783703202997*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1895e6f7-f27c-4460-bea3-530e7d37b2cb"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.9947837039239273`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5c23f8e1-12fd-4bc2-9e77-ef86c7c96d6e"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.994783703924431*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a19fd33a-c7b4-496d-8cad-b38f52e85b82"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.955872221992079*^9, 3.9558730490698147`*^9, 
  3.955895967565196*^9, 3.955896095686397*^9, 3.9947837039248667`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ce8c8192-cc10-46dc-a31f-89042e520ce1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefManifold", "[", 
  RowBox[{"Ms", ",", "3", ",", 
   RowBox[{"IndexRange", "[", 
    RowBox[{"a", ",", "l"}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"00a8bcda-27c6-4ccd-a75e-1782c3ed8b9b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "Ms", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`Ms, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223744492*^9, 3.955873050807271*^9, 
  3.955895969318365*^9, 3.955896097398314*^9, 3.99478370407251*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a76bf45f-caa7-4c61-a57e-3863e51ab587"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentMs", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentMs, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223744492*^9, 3.955873050807271*^9, 
  3.955895969318365*^9, 3.955896097398314*^9, 3.9947837040729017`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"567e6c2d-4982-4ccb-b65e-30465392a766"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefChart", "[", 
  RowBox[{"ch", ",", "Ms", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "[", "]"}], ",", 
     RowBox[{"x", "[", "]"}], ",", 
     RowBox[{"y", "[", "]"}]}], "}"}], ",", 
   RowBox[{"FormatBasis", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<Partials\>\"", ",", "\"\<Differentials\>\""}], "}"}]}], ",", 
   RowBox[{"ChartColor", "->", "Blue"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9301963748890257`*^9, 3.930196386926604*^9}, 
   3.930196445000146*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"2416e238-08e3-4603-b492-0992aa416da5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefChart", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"chart \"\>", "\[InvisibleSpace]", "ch", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xCoba`DefChart, ": Defining ", "chart ", $CellContext`ch, ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.994783704077673*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"38e31596-1fdb-47b5-85b8-010ea123ba53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"t", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`t[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.994783704078019*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f244a8af-bb94-4afd-a2fc-46d75b4e7ffa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"x", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`x[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.99478370407839*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"e9d7a2f7-46c7-4869-9393-651ff77d35f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"y", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`y[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.994783704078732*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"a9c7dc8e-c286-47fa-9e82-4db4831ce24d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefMapping", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping \"\>", "\[InvisibleSpace]", "ch", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefMapping, ": Defining ", "mapping ", $CellContext`ch, 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.99478370410476*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"ceb2604f-1064-456b-bd0e-e9b5eeb2820a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefMapping", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"inverse mapping \"\>", "\[InvisibleSpace]", 
   "ich", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefMapping, ": Defining ", 
   "inverse mapping ", $CellContext`ich, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.99478370410518*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"ef5b0e84-f71e-4682-9e17-937025770f38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping differential tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dich", "[", 
    RowBox[{
     RowBox[{"-", "\[FormalA]"}], ",", "icha"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "mapping differential tensor ", 
   $CellContext`dich[-\[FormalA], $CellContext`icha], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.994783704119297*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"4404a362-c3f6-4456-9ed2-675d771eabf1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping differential tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dch", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", "ch\[FormalA]"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "mapping differential tensor ", 
   $CellContext`dch[-$CellContext`a, $CellContext`ch\[FormalA]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.994783704121003*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"66dfe73c-867c-4cb6-9623-10632419e997"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefBasis", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"basis \"\>", "\[InvisibleSpace]", "ch", 
   "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Coordinated basis.\"\>"}],
  SequenceForm[
  "** ", xAct`xCoba`DefBasis, ": Defining ", "basis ", $CellContext`ch, ". ", 
   "Coordinated basis."],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.994783704140238*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"a5c87ef2-8f06-488d-9415-423bd078b838"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"parallel derivative \"\>", "\[InvisibleSpace]", 
   RowBox[{"PDch", "[", 
    RowBox[{"-", "a"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "parallel derivative ", 
   $CellContext`PDch[-$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.9947837041407013`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"03febf1f-f5a2-49dc-923e-142b3e476281"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"TorsionPDch", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionPDch[$CellContext`a, -$CellContext`b, -$CellContext`c],
    ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.9947837041421547`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"d895ef61-c2a8-4274-a135-cb07b177d18c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"ChristoffelPDch", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelPDch[$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.994783704142612*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"3ac771ca-fc30-4dbc-b2ce-e1340c2b9737"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannPDch", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", "d"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Riemann tensor ", 
   $CellContext`RiemannPDch[-$CellContext`a, -$CellContext`b, \
-$CellContext`c, $CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.99478370415023*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"c0577458-edf4-4960-9612-722086492207"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciPDch", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci tensor ", 
   $CellContext`RicciPDch[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.994783704150581*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"e9da531e-b2fc-42fe-bb07-99e778a6fb56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric +1 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"etaUpch", "[", 
    RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric +1 density ", 
   $CellContext`etaUpch[$CellContext`a, $CellContext`b, $CellContext`c], ". ",
    ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.9947837041509037`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"f1d36d91-20cf-44d3-b2df-f13e98326302"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric -1 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"etaDownch", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric -1 density ", 
   $CellContext`etaDownch[-$CellContext`a, -$CellContext`b, -$CellContext`c], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872223767264*^9, 3.955873050828971*^9, 
  3.9558959693324003`*^9, 3.95589609740539*^9, 3.994783704151238*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"a4e106b4-3c43-49b4-80c0-f2f229dc5cfc"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gs", "=", 
   RowBox[{"CTensor", "[", 
    RowBox[{
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "ch"}], ",", 
       RowBox[{"-", "ch"}]}], "}"}], ",", "0"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930198184304848*^9, 3.930198199990074*^9}, {
   3.930199603905245*^9, 3.930199608074389*^9}, 3.930199660120998*^9, {
   3.930206454529122*^9, 3.930206454631846*^9}, {3.930206903480146*^9, 
   3.93020691837633*^9}, {3.930206958344845*^9, 3.930206985067705*^9}, {
   3.930207164000947*^9, 3.930207176345046*^9}, 3.930207207724554*^9, {
   3.930207750048575*^9, 3.9302077511102257`*^9}, 3.93020797453288*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"3fad7ab3-d7a1-41bb-a5c3-90b8b20dea8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gsv", "=", 
    RowBox[{"CTensor", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ch"}], ",", 
        RowBox[{"-", "ch"}]}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Indices", " ", "down"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.941616006851359*^9, 3.941616010797702*^9}, {
  3.955870115939892*^9, 3.9558701167078342`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"909685a7-7551-4ea1-a9ab-25d07d6bae79"],

Cell[BoxData[
 RowBox[{"SetCMetric", "[", 
  RowBox[{"gs", ",", "ch", ",", 
   RowBox[{"SignatureOfMetric", "->", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.930195759169321*^9, 3.930195759170339*^9}, {
   3.930195792905704*^9, 3.930195858248746*^9}, {3.930195898870436*^9, 
   3.930195913989441*^9}, 3.930198182254938*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"4f7cb4b8-74df-4322-bc1f-8044782157f2"],

Cell[BoxData[
 RowBox[{"MetricCompute", "[", 
  RowBox[{"gs", ",", "ch", ",", "All"}], "]"}]], "Input",
 CellChangeTimes->{{3.9301935748741903`*^9, 3.930193579606934*^9}, 
   3.9301959767034397`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"cf07921f-0dc2-41b4-9015-b67c6d9f8f87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CDs", "=", 
   RowBox[{"CovDOfMetric", "[", "gs", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930192649603632*^9, 3.930192666215158*^9}, {
   3.930195960267445*^9, 3.930195962008093*^9}, {3.930198180886359*^9, 
   3.93019819516392*^9}, 3.930207545699952*^9, 3.93020796497925*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"642f9793-4d79-4626-a7c2-a474ad452622"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"k0", "[", "]"}], ",", "Ms", ",", 
   RowBox[{"PrintAs", "->", "\"\<\!\(\*SubscriptBox[\(k\), \(0\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"k1", "[", "]"}], ",", "Ms", ",", 
   RowBox[{"PrintAs", "->", "\"\<\!\(\*SubscriptBox[\(k\), \(1\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"k2", "[", "]"}], ",", "Ms", ",", 
   RowBox[{"PrintAs", "->", "\"\<\!\(\*SubscriptBox[\(k\), \(2\)]\)\>\""}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9313177658609056`*^9, 3.931317778911727*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"488d9e94-7374-4d7f-a3a4-7590670c0a6b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"k0", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`k0[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224181498*^9, 3.955873051228464*^9, 
  3.955895969710445*^9, 3.9558960977948027`*^9, 3.994783704206534*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"bd2e63ee-194a-4d7f-889b-419f4fa5e012"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"k1", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`k1[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224181498*^9, 3.955873051228464*^9, 
  3.955895969710445*^9, 3.9558960977948027`*^9, 3.994783704206958*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"3454a42f-3908-426a-95b2-e0480c19f130"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"k2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`k2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224181498*^9, 3.955873051228464*^9, 
  3.955895969710445*^9, 3.9558960977948027`*^9, 3.9947837042074537`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"79b5eb5b-4c30-4c9e-9c53-93a2b4eff157"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefConstantSymbol", "[", "B", "]"}]], "Input",
 CellChangeTimes->{{3.93019816632773*^9, 3.930198170569602*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a2698a2b-6daa-4c5a-812d-f39dbb0a444c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "B", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`B, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224187415*^9, 3.9558730512322483`*^9, 
  3.955895969713524*^9, 3.955896097807472*^9, 3.994783704221614*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"6537ab9a-7063-4af3-bf31-2a2726d5f926"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Background", " ", 
    SubscriptBox["F", "\[Mu]\[Nu]"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"F2b", "=", 
    RowBox[{"CTensor", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "B"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "B"}], ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ch"}], ",", 
        RowBox[{"-", "ch"}]}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Indices", " ", "down"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.930196995517498*^9, 3.930197052915797*^9}, {
  3.930197119563089*^9, 3.930197147047996*^9}, {3.930197347884376*^9, 
  3.930197371514137*^9}, {3.930197730751498*^9, 3.930197731481357*^9}, {
  3.930198218812166*^9, 3.930198219723841*^9}, {3.93020892570236*^9, 
  3.930208974290582*^9}, {3.95587051951283*^9, 3.9558705675654793`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"b45b1178-99cc-4b8d-b20e-a98e5f0e142b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c0", ",", 
   RowBox[{"PrintAs", "->", "\"\<\!\(\*SubscriptBox[\(c\), \(0\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c21", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(2\), \((1)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c22", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(2\), \((2)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c23", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(2\), \((3)\)]\)\>\""}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.930197905939344*^9, 3.930197946650544*^9}, {
  3.930198517773443*^9, 3.9301986310982533`*^9}, {3.9330625786657867`*^9, 
  3.933062591393455*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"b9110a5e-d13e-4555-b0b1-14101876af8d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "c0",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c0, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9947837042258053`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"896a9986-d5b5-4b07-8279-3cc860502a14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c21", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c21, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.994783704226104*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"54d4a504-d3b0-406b-bf19-383524ea4918"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c22", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c22, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.994783704226488*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"77d4fab7-a326-4ab9-beed-e70618c5718d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c23", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c23, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9947837042268133`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"f6d66584-2721-43d7-ac6b-c5c06aa29961"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c41", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((1)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c42", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((2)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c43", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((3)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c44", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((4)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c45", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((5)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c46", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((6)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c47", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((7)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c48", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((8)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c49", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((9)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c410", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((10)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c411", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((11)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c412", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((12)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c413", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((13)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c414", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((14)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c415", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((15)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c416", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((16)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c417", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((17)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c418", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((18)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c419", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((19)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c420", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((20)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c421", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((21)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c422", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((22)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c423", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((23)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c424", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((24)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c425", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((25)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c426", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((26)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c427", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((27)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c428", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((28)\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefConstantSymbol", "[", 
  RowBox[{"c429", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SubsuperscriptBox[\(c\), \(4\), \((29)\)]\)\>\""}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.933062593715739*^9, 3.933062628345392*^9}, {
  3.933066869449933*^9, 3.933066874613612*^9}, {3.933067035092325*^9, 
  3.933067159406591*^9}, {3.994783028278123*^9, 3.9947830363685503`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"22a2b9ee-630c-43cd-a7ae-6a5b1feb6acb"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c41", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c41, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704230343*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"5021394c-6d31-4cce-8d74-943a3b714fff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c42", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c42, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704230638*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"5fbad50f-51a5-47b2-a2ef-8b72d2ac52d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c43", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c43, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704230982*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"d2319a7b-1c00-4bd0-9a10-b389dacaeee0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c44", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c44, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.99478370423129*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"41cdd889-f3a9-49fc-b0d3-0b9a678df9ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c45", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c45, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704231613*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"b5dd1cca-4d8a-4e60-a348-777b17c12841"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c46", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c46, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704231914*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"da128bb8-cd1b-4497-a2d3-53beb374d641"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c47", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c47, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704232213*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"7ea45f26-4241-4ec9-b917-0b15e1546a77"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c48", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c48, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.9947837042325068`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"df806768-1cbd-4ff7-abc5-be213fde7045"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c49", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c49, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.9947837042328053`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"42a45144-d6c2-4d07-8058-fc535b582cd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c410", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c410, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704233103*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"ea365d59-e9d8-4e9d-8edb-fc7e080735b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c411", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c411, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.9947837042334127`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"0185fca3-8bc3-4559-8931-ac868aa7ce34"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c412", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c412, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.9947837042337093`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"4c659a08-921a-4cc3-bcc2-80a17ee705b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c413", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c413, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704234006*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"5bb5c827-24e3-4a26-8b6f-c00bc3a28d20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c414", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c414, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.9947837042343063`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"aa8fe854-8a89-4d25-a070-6f86c496f39d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c415", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c415, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704234606*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"b0fcadc6-d22b-4e42-9c33-4444b0808df7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c416", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c416, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704234901*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"a1b2a532-3fba-49a0-82a0-5fc940f3a3da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c417", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c417, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704235216*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"1f67f563-79e9-4769-a059-1ac26a324aa5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c418", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c418, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.9947837042355137`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"1c3ccffe-54f5-43bc-9e77-34f8fb4fb7f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c419", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c419, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704235807*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"a4598c87-6bb2-4f22-a66e-7abe7605c9fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c420", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c420, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.9947837042361107`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"b3678732-c8f3-46ab-b8d6-24d95f6cbdf4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c421", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c421, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704236404*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"88454977-3811-48ff-a8c2-674ca691229b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c422", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c422, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704236705*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"cf2778ff-04c2-43d4-9f9b-b2020c5eb44b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c423", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c423, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704236988*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"25c4cec7-0fa3-4e65-a287-32e00d1a0a74"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c424", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c424, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.9947837042372847`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"bff12e03-5de2-424e-a760-c2249d2eb94a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c425", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c425, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704237568*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"ff5b9b0f-0a6f-4ddd-8428-3a7b2d3142b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c426", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c426, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704237859*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"ff43e691-4944-4dff-a8f0-6cdf684e2e2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c427", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c427, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.9947837042381496`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"bd68f696-3df8-4a58-9c7b-8cc40c362871"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c428", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c428, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.9947837042384357`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"22eded82-af20-4607-b081-19d08d98317b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "c429", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`c429, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9558722242168503`*^9, 3.955873051261217*^9, 
  3.955895969723879*^9, 3.955896097828394*^9, 3.994783704238723*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"dc26b206-0dd7-4ef9-9298-ab6c57d1e00b"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{"B", ">", "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9339401610483427`*^9, 3.933940170168521*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"19b617b0-182e-43f8-9633-5c88c408119e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Vector", " ", "k"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"kk", "=", 
    RowBox[{"CTensor", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k0", "[", "]"}], ",", 
        RowBox[{"k1", "[", "]"}], ",", 
        RowBox[{"k2", "[", "]"}]}], "}"}], ",", 
      RowBox[{"{", "ch", "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Index", " ", "up"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.931317868041102*^9, 3.931317875742489*^9}, {
   3.941615996470819*^9, 3.941616000357456*^9}, 3.941630440383897*^9, {
   3.942734508021941*^9, 3.942734509260736*^9}, {3.955872099041348*^9, 
   3.955872115846198*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"06f55d62-97cb-4026-b0ee-48c5baee53e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Vector", " ", 
    OverscriptBox["k", "\[RightArrow]"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"kv", "=", 
    RowBox[{"CTensor", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"k1", "[", "]"}], ",", 
        RowBox[{"k2", "[", "]"}]}], "}"}], ",", 
      RowBox[{"{", "ch", "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Index", " ", "up"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.931328673152123*^9, 3.931328691030941*^9}, {
  3.9427323081680107`*^9, 3.942732311675918*^9}, {3.942734497506428*^9, 
  3.942734505919331*^9}, {3.9558721208018017`*^9, 3.955872131147731*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"ab9b0c59-366c-4e6f-a40a-febf59c26a50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Vector", " ", 
    OverscriptBox["k", "~"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"kt", "=", 
    RowBox[{"CTensor", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         RowBox[{"k2", "[", "]"}]}], ",", 
        RowBox[{"k1", "[", "]"}]}], "}"}], ",", 
      RowBox[{"{", "ch", "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Index", " ", "up"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9422111745373363`*^9, 3.9422112115957403`*^9}, {
   3.942732316853839*^9, 3.9427323346979637`*^9}, 3.942734439805599*^9, {
   3.942734499522839*^9, 3.94273450203846*^9}, 3.9459462748454037`*^9, {
   3.9558721363747787`*^9, 3.955872140713436*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"d88b7a20-112d-41aa-a9cb-9c70939970a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"ksq", "[", "]"}], ",", "Ms", ",", 
   RowBox[{
   "PrintAs", "->", "\"\<\!\(\*SuperscriptBox[\(k\), \(2\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"kvsq", "[", "]"}], ",", "Ms", ",", 
   RowBox[{
   "PrintAs", 
    "->", "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(k\), \(\[RightArrow]\)], \
\(2\)]\)\>\""}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9313594142700367`*^9, 3.931359467866685*^9}, {
  3.933129979464645*^9, 3.933129979668602*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"d95c054c-1ea1-42dc-9abf-d26cac747d92"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"ksq", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`ksq[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224271811*^9, 3.955873051314581*^9, 
  3.9558959697512836`*^9, 3.955896097856379*^9, 3.994783704259799*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"64f7c05f-7761-458f-84ce-243c3b683775"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"kvsq", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`kvsq[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224271811*^9, 3.955873051314581*^9, 
  3.9558959697512836`*^9, 3.955896097856379*^9, 3.994783704260132*^9},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"2ee46e21-c653-4c1d-94a0-2be89b5d0dcc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"a1", ",", "a2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945947654543251*^9, 3.945947659020396*^9}, {
  3.9558694993573933`*^9, 3.9558695029780083`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"4d6f0c10-1685-4100-bb87-4cc2ae2829e6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "a1",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`a1, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224276485*^9, 3.955873051318057*^9, 
  3.955895969755868*^9, 3.9558960978725843`*^9, 3.994783704261992*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"584647e2-3b5e-4a1b-94ef-e6ee373e6c08"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "a2",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`a2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224276485*^9, 3.955873051318057*^9, 
  3.955895969755868*^9, 3.9558960978725843`*^9, 3.994783704262278*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"85c08e44-e48f-4bb3-9641-581e0b1a09a5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<b\>\"", "<>", 
       RowBox[{"ToString", "[", "ii", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945189116080803*^9, 3.9451891414349337`*^9}, {
   3.945190979293969*^9, 3.945191008271018*^9}, {3.945191107454159*^9, 
   3.945191107485352*^9}, {3.945191146901313*^9, 3.9451911735781603`*^9}, {
   3.945191390589644*^9, 3.945191391039939*^9}, {3.945192208499383*^9, 
   3.945192208676961*^9}, 3.9453483674458847`*^9, {3.945349101911105*^9, 
   3.945349103619066*^9}, {3.945349503222362*^9, 3.945349505335477*^9}, {
   3.945418319544479*^9, 3.945418321612192*^9}, {3.9558701857377033`*^9, 
   3.955870198112865*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"05bf8e31-b6ad-416d-8b0f-29cc53e73475"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "b1",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`b1, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224280676*^9, 3.955873051334337*^9, 
  3.955895969768567*^9, 3.9558960978782587`*^9, 3.994783704264249*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"d3645e8c-8fa0-4242-ae8e-f9b96110744b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "b2",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`b2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224280676*^9, 3.955873051334337*^9, 
  3.955895969768567*^9, 3.9558960978782587`*^9, 3.994783704264551*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"288016ee-f374-472e-9515-41258c5c9dcb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "b3",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`b3, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224280676*^9, 3.955873051334337*^9, 
  3.955895969768567*^9, 3.9558960978782587`*^9, 3.994783704264901*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"9bd6b1ad-3d71-4824-aa0c-53e8ceb989ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "b4",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`b4, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224280676*^9, 3.955873051334337*^9, 
  3.955895969768567*^9, 3.9558960978782587`*^9, 3.994783704265215*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"4987e643-4bc5-4b1e-8d16-767452a900e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "b5",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`b5, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224280676*^9, 3.955873051334337*^9, 
  3.955895969768567*^9, 3.9558960978782587`*^9, 3.9947837042655077`*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"b9fa51b4-88d9-43c8-b636-f05de6317fef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "b6",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`b6, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224280676*^9, 3.955873051334337*^9, 
  3.955895969768567*^9, 3.9558960978782587`*^9, 3.994783704265806*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"04cff60f-2d65-49b2-b127-a24e13d74bcf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "b7",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`b7, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224280676*^9, 3.955873051334337*^9, 
  3.955895969768567*^9, 3.9558960978782587`*^9, 3.99478370426611*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"dee2f327-20a4-4ba8-9dd6-d745f295095f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "b8",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`b8, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224280676*^9, 3.955873051334337*^9, 
  3.955895969768567*^9, 3.9558960978782587`*^9, 3.994783704266406*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"ed91aa14-0f02-4771-b3ab-252212868e9d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DefConstantSymbol", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"\"\<d\>\"", "<>", 
       RowBox[{"ToString", "[", "ii", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "13"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942210603067136*^9, 3.942210621485441*^9}, {
   3.94221065149017*^9, 3.942210663571487*^9}, {3.944227306566134*^9, 
   3.9442273066862907`*^9}, {3.945164287823642*^9, 3.9451643118077173`*^9}, {
   3.945164560884489*^9, 3.9451645897977953`*^9}, {3.945189121120346*^9, 
   3.94518913740441*^9}, {3.945840732062008*^9, 3.945840732330327*^9}, {
   3.945841196175087*^9, 3.945841196421617*^9}, 3.9558704475735617`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"af9a22ef-2618-4aa6-90f5-7338e836a025"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "d1",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d1, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.9947837042685223`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"bdc73c57-4359-4ee4-8a42-9b7f924191e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "d2",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.99478370426886*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"ac2ad8a7-516b-4cd1-8a4c-8abce4325aa0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "d3",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d3, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.9947837042692423`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"4e49f8e0-9f40-49a7-8834-ab2c5c249e98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "d4",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d4, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.994783704269586*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"550a14f8-a62a-4075-b228-d24d14098aeb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "d5",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d5, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.994783704269949*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"1cb328a1-812d-4860-a922-0609f622bdf7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "d6",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d6, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.994783704270378*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"2a647357-a4c0-4244-ac67-a0a707c1d816"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "d7",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d7, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.994783704270812*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"0272c083-54fb-4cf1-b2e8-991544a6c783"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "d8",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d8, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.994783704271246*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"a2f258e1-1f4f-44f4-8024-2c243d8f64fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", "d9",
    "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d9, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.994783704271613*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"d40d4c30-3a4c-4e8c-8f46-1634df9047eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "d10", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d10, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.994783704271943*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"2f79dc0b-35e0-4f54-9c55-1d67caf27799"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "d11", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d11, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.994783704272277*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"382dba9a-dfca-404b-bc7f-5c262ad1f06a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "d12", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d12, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.994783704272622*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"66621ec1-7df3-47ed-a88e-94215051b86e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefConstantSymbol", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"constant symbol \"\>", "\[InvisibleSpace]", 
   "d13", "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefConstantSymbol, ": Defining ", 
   "constant symbol ", $CellContext`d13, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.955872224287496*^9, 3.955873051342663*^9, 
  3.955895969773793*^9, 3.9558960978947372`*^9, 3.994783704272956*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"b872fd32-2591-4b97-944c-0b8296c30ee2"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.95587003100167*^9, 
  3.955870031911352*^9}},ExpressionUUID->"652cd3e0-cf64-40c3-b02b-\
d19a12f4bd24"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"J", " ", "J"}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"353d8d2e-9a7a-4413-a9a4-c126be627a7b"],
 " two-point function"
}], "Subsection",
 CellChangeTimes->{{3.933908666736071*^9, 3.933908668103114*^9}, {
  3.9416061841171637`*^9, 
  3.9416062054137497`*^9}},ExpressionUUID->"f7fbd305-0d54-4cb8-bc57-\
9acb3710d7d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"General", " ", "form", " ", "of", " ", "the"}], " ", "<", "JJ", ">",
     " ", 
    RowBox[{"two", "-", 
     RowBox[{"point", " ", "function"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"JJ2PF", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["a1", 
      SqrtBox["B"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"kk", "[", "a", "]"}], 
        RowBox[{"kk", "[", "b", "]"}]}], "-", 
       RowBox[{
        RowBox[{"ksq", "[", "]"}], 
        RowBox[{"gs", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["a2", 
      SqrtBox["B"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"kv", "[", "a", "]"}], 
        RowBox[{"kv", "[", "b", "]"}]}], "-", 
       RowBox[{
        RowBox[{"kvsq", "[", "]"}], " ", 
        RowBox[{"gsv", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ3XOi6Fum11vHOw8OMWUBafsPouwg+tWyKk4QfS7U
TwJELzfIkQHRCdJMWiD6kmSbHojWYeTjqwTJ60/lB9GhSyzc2ePeOlYU1HuA
aIEsDT8BIP004RmYvsXKXKAd/9YxY3pYIYg+t211KYhuqIkuA9Hf7ObXgegJ
on/AtFnTPXeftLeOCv7zPED0i5/vZ4PoPUzec0F0Bd8MSV8gHf/urRSIfvLJ
84VF5VtHIfWbYPqapqOeJZAWdTczAtFciq3mILrA94QFiH7xfNYkEJ347h+Y
ziqZd9YKSLfIi1wG0S/K/wjbAunY3w2iIBoA4piM6w==
  "],
 CellLabel->"In[56]:=",ExpressionUUID->"88351634-00ee-45c2-9bed-a6c8dc18711f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Form", " ", "factors", " ", "in", " ", "terms", " ", "of", " ", "EFT", " ",
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"aEFT", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox["a1",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`a1,
        Editable->False], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["c", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c0,
           Editable->False]}], "2"], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c23,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c24,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False], "-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], ")"}], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["a2",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`a2,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["c", "0"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`c0,
            Editable->False]}], "4"]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c21,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c23,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c22,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c24,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              InterpretationBox[
               StyleBox[
                SuperscriptBox["k", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`ksq[],
               Editable->False]}], "+", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], ")"}], "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9558699505936193`*^9, 3.955869955966879*^9}, {
   3.955870881820245*^9, 3.955870895001254*^9}, {3.955873101655476*^9, 
   3.955873102574718*^9}, 3.955878040496139*^9, 3.9947829993810263`*^9, 
   3.994783708393724*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"52de5e6f-b471-49e1-95ad-0aff02206eda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"T", " ", "J"}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"2ee5fd44-73c8-4cfb-9b96-85dee65da7ea"],
 " two-point function"
}], "Subsection",
 CellChangeTimes->{{3.933908666736071*^9, 3.933908668103114*^9}, {
  3.9416061841171637`*^9, 3.9416062054137497`*^9}, {3.941612071634102*^9, 
  3.941612072060789*^9}, {3.941627384049868*^9, 
  3.941627386815588*^9}},ExpressionUUID->"a37f6419-5cb3-472d-9435-\
eb15b3b0a39d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"General", " ", "form", " ", "of", " ", "two"}], "-", 
    RowBox[{"point", " ", "function"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"TJ2PF", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", "\[IndentingNewLine]", 
   
   RowBox[{
    FractionBox["1", 
     SqrtBox["B"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b1", " ", 
       RowBox[{"kk", "[", "a", "]"}], 
       RowBox[{"kk", "[", "b", "]"}], 
       RowBox[{"kt", "[", "c", "]"}]}], "+", 
      RowBox[{"b2", " ", 
       RowBox[{"kv", "[", "a", "]"}], 
       RowBox[{"kv", "[", "b", "]"}], 
       RowBox[{"kt", "[", "c", "]"}]}], "+", 
      RowBox[{"b3", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"kk", "[", "a", "]"}], 
          RowBox[{"kk", "[", "c", "]"}], 
          RowBox[{"kt", "[", "b", "]"}]}], "+", 
         RowBox[{
          RowBox[{"kk", "[", "b", "]"}], 
          RowBox[{"kk", "[", "c", "]"}], 
          RowBox[{"kt", "[", "a", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"b4", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"F2b", "[", 
           RowBox[{"a", ",", "c"}], "]"}], 
          RowBox[{"kk", "[", "b", "]"}]}], "+", 
         RowBox[{
          RowBox[{"F2b", "[", 
           RowBox[{"b", ",", "c"}], "]"}], 
          RowBox[{"kk", "[", "a", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"b5", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"F2b", "[", 
           RowBox[{"a", ",", "c"}], "]"}], 
          RowBox[{"kv", "[", "b", "]"}]}], "+", 
         RowBox[{
          RowBox[{"F2b", "[", 
           RowBox[{"b", ",", "c"}], "]"}], 
          RowBox[{"kv", "[", "a", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"b6", " ", "B", " ", 
       RowBox[{"kt", "[", "c", "]"}], 
       RowBox[{"gs", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "+", 
      RowBox[{"b7", " ", "B", " ", 
       RowBox[{"kt", "[", "c", "]"}], 
       RowBox[{"gsv", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "+", 
      RowBox[{"b8", " ", "B", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"kt", "[", "b", "]"}], 
          RowBox[{"gs", "[", 
           RowBox[{"a", ",", "c"}], "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"kt", "[", "a", "]"}], 
          RowBox[{"gs", "[", 
           RowBox[{"b", ",", "c"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.931328435586981*^9, 3.9313285340899487`*^9}, {
   3.931328568685577*^9, 3.9313285878328753`*^9}, {3.931328706447974*^9, 
   3.931328739380939*^9}, {3.9313288480658417`*^9, 3.931328884190652*^9}, {
   3.931359344437643*^9, 3.931359356662067*^9}, {3.94161208977006*^9, 
   3.941612099982479*^9}, {3.941630577262947*^9, 3.941630583199328*^9}, {
   3.9422103341640673`*^9, 3.942210360669614*^9}, {3.942210677635091*^9, 
   3.942211081161874*^9}, {3.942211126446104*^9, 3.942211153816393*^9}, {
   3.942211214591586*^9, 3.942211290701702*^9}, {3.942734456274995*^9, 
   3.942734461562652*^9}, {3.944226875185896*^9, 3.944226995974599*^9}, {
   3.944227293608406*^9, 3.944227392398937*^9}, {3.94422744149161*^9, 
   3.944227633068922*^9}, {3.944227900311305*^9, 3.944228004598434*^9}, {
   3.944228549468992*^9, 3.9442285529855022`*^9}, {3.944228631038363*^9, 
   3.944228637805078*^9}, {3.944228741808647*^9, 3.9442287457678843`*^9}, {
   3.9442289918749437`*^9, 3.944229000976659*^9}, 3.944229056156172*^9, {
   3.945164282355492*^9, 3.945164285035902*^9}, 3.9451645232806883`*^9, 
   3.945164689994281*^9, {3.945166521233382*^9, 3.945166567329132*^9}, 
   3.945189390404562*^9, {3.945189468235691*^9, 3.9451894973713493`*^9}, {
   3.9451910940488577`*^9, 3.945191102533251*^9}, 3.9451913188255997`*^9, {
   3.9451914932317543`*^9, 3.9451914960399523`*^9}, 3.945192203195004*^9, {
   3.945234899976157*^9, 3.945235037294251*^9}, {3.945235094354224*^9, 
   3.945235139331347*^9}, 3.9452351729051857`*^9, {3.945235229193063*^9, 
   3.945235263166909*^9}, 3.9452355752005987`*^9, {3.945235654873582*^9, 
   3.945235657809848*^9}, {3.945245702989985*^9, 3.945245714774712*^9}, {
   3.945347742950663*^9, 3.945347777468549*^9}, {3.9453478086782*^9, 
   3.945347831065345*^9}, 3.9453479232691517`*^9, {3.945348121223318*^9, 
   3.94534813924922*^9}, {3.945348189763364*^9, 3.945348339299821*^9}, {
   3.945349093524987*^9, 3.945349095084429*^9}, {3.9453491680836678`*^9, 
   3.945349176240135*^9}, {3.9453493693950853`*^9, 3.945349374312043*^9}, 
   3.94535063909472*^9, 3.945350695712968*^9, {3.945351365100481*^9, 
   3.945351391338497*^9}, 3.94540740333969*^9, 3.9454181684182453`*^9, {
   3.945418205274436*^9, 3.945418231435472*^9}, {3.945418262148892*^9, 
   3.9454183039094067`*^9}, {3.94541852111073*^9, 3.945418653105666*^9}, {
   3.945948442899013*^9, 3.945948449063603*^9}, {3.955870410702661*^9, 
   3.955870411150508*^9}, {3.955870476579887*^9, 3.9558704772995243`*^9}, {
   3.955872055481242*^9, 3.95587205715318*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"22784d9e-4e69-4895-92d4-dee93d4fba05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solution", " ", "of", " ", "Ward", " ", "identities"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"solWIb", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox["b3",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b3,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         InterpretationBox[
          StyleBox["b1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`b1,
          Editable->False]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox["a1",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`a1,
             Editable->False], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["a2",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`a2,
              Editable->False]}]}], ")"}], " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["b2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`b2,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b4",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b4,
        Editable->False], "\[Rule]", 
       RowBox[{"\[ImaginaryI]", " ", 
        InterpretationBox[
         StyleBox["a1",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`a1,
         Editable->False]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b5",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b5,
        Editable->False], "\[Rule]", "0"}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b6",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b6,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         InterpretationBox[
          StyleBox["a1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`a1,
          Editable->False]}], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["b1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`b1,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b7",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b7,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox["a2",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`a2,
          Editable->False]}], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["b2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`b2,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b8",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b8,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           InterpretationBox[
            StyleBox["a1",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`a1,
            Editable->False], "-", 
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["a2",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`a2,
             Editable->False]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["b1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`b1,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["b2",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`b2,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.955870367401462*^9, 3.955870375151023*^9}, {
   3.955870908388392*^9, 3.955870917234623*^9}, {3.955872035656313*^9, 
   3.9558720406309843`*^9}, 3.95587810165593*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"bb8049ce-698c-42d4-bd35-b95824c9a7fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Form", " ", "factors", " ", "in", " ", "terms", " ", "of", " ", "EFT", " ",
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"bEFT", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox["b1",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b1,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "1", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c21,
          Editable->False]}], "-", 
        InterpretationBox[
         StyleBox[
          SubsuperscriptBox["c", "2", 
           RowBox[{"(", "3", ")"}]],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c23,
         Editable->False], "-", 
        InterpretationBox[
         StyleBox[
          SubsuperscriptBox["c", "2", 
           RowBox[{"(", "4", ")"}]],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c24,
         Editable->False], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b2",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b2,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "2", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c22,
          Editable->False]}], "+", 
        InterpretationBox[
         StyleBox[
          SubsuperscriptBox["c", "2", 
           RowBox[{"(", "4", ")"}]],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`c24,
         Editable->False], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b3",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b3,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "2", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c22,
          Editable->False]}], "+", 
        FractionBox[
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "3", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c23,
          Editable->False], "2"], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b4",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b4,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["c", "0"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`c0,
            Editable->False]}], "2"]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c23,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c24,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False], "-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], ")"}], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b5",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b5,
        Editable->False], "\[Rule]", "0"}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b6",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b6,
        Editable->False], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["c", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c0,
           Editable->False]}], "2"], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c21,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c23,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c24,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b7",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b7,
        Editable->False], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["c", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c0,
           Editable->False]}], "4"], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c21,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c23,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c22,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c24,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b8",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b8,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           InterpretationBox[
            StyleBox[
             SubscriptBox["c", "0"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`c0,
            Editable->False]}], "2"]}], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c22,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c23,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False], "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c24,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False], "-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], ")"}], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9558703967499723`*^9, 3.9558704048756943`*^9}, {
   3.955870903794834*^9, 3.955870904458452*^9}, {3.955872042981269*^9, 
   3.955872043479706*^9}, {3.9558728491387377`*^9, 3.9558728583445168`*^9}, 
   3.994783093484268*^9, 3.994783756362249*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"57379d75-3284-4350-a71c-deb6be8904ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "that", " ", "the", " ", "b", " ", "form", " ", "factors", " ",
     "satisfy", " ", "the", " ", "corresponding", " ", "Ward", " ", 
    "identities"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"solWIb", "/.", 
       RowBox[{"Rule", "->", "Subtract"}]}], ")"}], "/.", "bEFT"}], "/.", 
    "aEFT"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955872257129162*^9, 3.955872295943843*^9}, {
  3.9558730782078323`*^9, 3.955873088172217*^9}, {3.955878633624898*^9, 
  3.955878634648436*^9}, {3.955896118157523*^9, 3.955896157521229*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"b0b60217-b4a8-4da2-b135-b3d2e37eb6d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9558722764743137`*^9, 3.955872296513342*^9}, 
   3.9558730887490797`*^9, 3.955895984904689*^9, 3.955896027350669*^9, 
   3.955896122665538*^9, 3.994783760978717*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"42f96fe1-96e6-448d-9708-c0bbc99650c4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"T", " ", "T"}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"451b3ed8-b976-47b8-8632-ebd1cbbdb567"],
 " two-point function"
}], "Subsection",
 CellChangeTimes->{{3.933908666736071*^9, 3.933908668103114*^9}, {
  3.9416061841171637`*^9, 3.9416062054137497`*^9}, {3.941612077416939*^9, 
  3.941612080366604*^9}, {3.946021287218364*^9, 
  3.946021288688179*^9}},ExpressionUUID->"ff3874f9-fded-4941-9e7b-\
ce443a846a94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"General", " ", "form", " ", "of", " ", "two"}], "-", 
    RowBox[{"point", " ", "function"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"TT2PF", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"e", ",", "f"}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "c0", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["3", 
           RowBox[{"2", 
            SqrtBox["B"]}]], 
          RowBox[{"F2b", "[", 
           RowBox[{"a", ",", " ", "d"}], "]"}], 
          RowBox[{"F2b", "[", 
           RowBox[{"b", ",", " ", "c"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"2", 
            SqrtBox["B"]}]], 
          RowBox[{"F2b", "[", 
           RowBox[{"a", ",", " ", "c"}], "]"}], 
          RowBox[{"F2b", "[", 
           RowBox[{"b", ",", " ", "d"}], "]"}]}], " ", "+", " ", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"2", 
            SqrtBox["B"]}]], 
          RowBox[{"F2b", "[", 
           RowBox[{"b", ",", " ", "e"}], "]"}], 
          RowBox[{"F2b", "[", 
           RowBox[{"d", ",", " ", 
            RowBox[{"-", "e"}]}], "]"}], 
          RowBox[{"gs", "[", 
           RowBox[{"a", ",", " ", "c"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"2", 
            SqrtBox["B"]}]], 
          RowBox[{"F2b", "[", 
           RowBox[{"b", ",", " ", "e"}], "]"}], 
          RowBox[{"F2b", "[", 
           RowBox[{"c", ",", " ", 
            RowBox[{"-", "e"}]}], "]"}], 
          RowBox[{"gs", "[", 
           RowBox[{"a", ",", " ", "d"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"2", 
            SqrtBox["B"]}]], 
          RowBox[{"F2b", "[", 
           RowBox[{"a", ",", " ", "e"}], "]"}], 
          RowBox[{"F2b", "[", 
           RowBox[{"d", ",", " ", 
            RowBox[{"-", "e"}]}], "]"}], 
          RowBox[{"gs", "[", 
           RowBox[{"b", ",", " ", "c"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"2", 
            SqrtBox["B"]}]], 
          RowBox[{"F2b", "[", 
           RowBox[{"a", ",", " ", "e"}], "]"}], 
          RowBox[{"F2b", "[", 
           RowBox[{"c", ",", " ", 
            RowBox[{"-", "e"}]}], "]"}], 
          RowBox[{"gs", "[", 
           RowBox[{"b", ",", " ", "d"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"4", 
            SuperscriptBox["B", 
             RowBox[{"5", "/", "2"}]]}]], 
          RowBox[{"F2b", "[", 
           RowBox[{"a", ",", " ", "e"}], "]"}], 
          RowBox[{"F2b", "[", 
           RowBox[{"b", ",", " ", 
            RowBox[{"-", "e"}]}], "]"}], 
          RowBox[{"F2b", "[", 
           RowBox[{"c", ",", " ", "f"}], "]"}], 
          RowBox[{"F2b", "[", 
           RowBox[{"d", ",", " ", 
            RowBox[{"-", "f"}]}], "]"}]}], "-", " ", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"2", 
            SqrtBox["B"]}]], 
          RowBox[{"F2b", "[", 
           RowBox[{"a", ",", " ", "e"}], "]"}], 
          RowBox[{"F2b", "[", 
           RowBox[{"b", ",", " ", 
            RowBox[{"-", "e"}]}], "]"}], 
          RowBox[{"gs", "[", 
           RowBox[{"c", ",", " ", "d"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["B", 
           RowBox[{"3", "/", "2"}]], 
          RowBox[{"gs", "[", 
           RowBox[{"a", ",", " ", "d"}], "]"}], 
          RowBox[{"gs", "[", 
           RowBox[{"b", ",", " ", "c"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["B", 
           RowBox[{"3", "/", "2"}]], 
          RowBox[{"gs", "[", 
           RowBox[{"a", ",", " ", "c"}], "]"}], 
          RowBox[{"gs", "[", 
           RowBox[{"b", ",", " ", "d"}], "]"}]}]}], ")"}]}]}], "]"}], "+", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["B"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d1", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"kk", "[", "d", "]"}], 
           RowBox[{"kv", "[", "a", "]"}], 
           RowBox[{"kv", "[", "b", "]"}], 
           RowBox[{"kv", "[", "c", "]"}]}], "+", 
          RowBox[{
           RowBox[{"kk", "[", "c", "]"}], 
           RowBox[{"kv", "[", "a", "]"}], 
           RowBox[{"kv", "[", "b", "]"}], 
           RowBox[{"kv", "[", "d", "]"}]}], "+", 
          RowBox[{
           RowBox[{"kk", "[", "b", "]"}], 
           RowBox[{"kv", "[", "a", "]"}], 
           RowBox[{"kv", "[", "c", "]"}], 
           RowBox[{"kv", "[", "d", "]"}]}], "+", 
          RowBox[{
           RowBox[{"kk", "[", "a", "]"}], 
           RowBox[{"kv", "[", "b", "]"}], 
           RowBox[{"kv", "[", "c", "]"}], 
           RowBox[{"kv", "[", "d", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"d2", " ", 
        RowBox[{"kv", "[", "a", "]"}], 
        RowBox[{"kv", "[", "b", "]"}], 
        RowBox[{"kv", "[", "c", "]"}], 
        RowBox[{"kv", "[", "d", "]"}]}], "+", 
       RowBox[{"d3", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"F2b", "[", 
            RowBox[{"b", ",", "d"}], "]"}], 
           RowBox[{"kk", "[", "a", "]"}], 
           RowBox[{"kt", "[", "c", "]"}]}], "+", 
          RowBox[{
           RowBox[{"F2b", "[", 
            RowBox[{"a", ",", "d"}], "]"}], 
           RowBox[{"kk", "[", "b", "]"}], 
           RowBox[{"kt", "[", "c", "]"}]}], "+", 
          RowBox[{
           RowBox[{"F2b", "[", 
            RowBox[{"b", ",", "c"}], "]"}], 
           RowBox[{"kk", "[", "a", "]"}], 
           RowBox[{"kt", "[", "d", "]"}]}], "+", 
          RowBox[{
           RowBox[{"F2b", "[", 
            RowBox[{"a", ",", "c"}], "]"}], 
           RowBox[{"kk", "[", "b", "]"}], 
           RowBox[{"kt", "[", "d", "]"}]}], "-", 
          RowBox[{
           RowBox[{"F2b", "[", 
            RowBox[{"b", ",", "d"}], "]"}], 
           RowBox[{"kk", "[", "c", "]"}], 
           RowBox[{"kt", "[", "a", "]"}]}], "-", 
          RowBox[{
           RowBox[{"F2b", "[", 
            RowBox[{"b", ",", "c"}], "]"}], 
           RowBox[{"kk", "[", "d", "]"}], 
           RowBox[{"kt", "[", "a", "]"}]}], "-", 
          RowBox[{
           RowBox[{"F2b", "[", 
            RowBox[{"a", ",", "d"}], "]"}], 
           RowBox[{"kk", "[", "c", "]"}], 
           RowBox[{"kt", "[", "b", "]"}]}], "-", 
          RowBox[{
           RowBox[{"F2b", "[", 
            RowBox[{"a", ",", "c"}], "]"}], 
           RowBox[{"kk", "[", "d", "]"}], 
           RowBox[{"kt", "[", "b", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"d4", " ", "B", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"kv", "[", "b", "]"}], 
           RowBox[{"kv", "[", "d", "]"}], 
           RowBox[{"gs", "[", 
            RowBox[{"a", ",", "c"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"kv", "[", "b", "]"}], 
           RowBox[{"kv", "[", "c", "]"}], 
           RowBox[{"gs", "[", 
            RowBox[{"a", ",", "d"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"kv", "[", "a", "]"}], 
           RowBox[{"kv", "[", "d", "]"}], 
           RowBox[{"gs", "[", 
            RowBox[{"b", ",", "c"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"kv", "[", "a", "]"}], 
           RowBox[{"kv", "[", "c", "]"}], 
           RowBox[{"gs", "[", 
            RowBox[{"b", ",", "d"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"d5", " ", "B", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"kk", "[", "d", "]"}], 
           RowBox[{"kv", "[", "c", "]"}], 
           RowBox[{"gs", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"kk", "[", "c", "]"}], 
           RowBox[{"kv", "[", "d", "]"}], 
           RowBox[{"gs", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"kk", "[", "b", "]"}], 
           RowBox[{"kv", "[", "a", "]"}], 
           RowBox[{"gs", "[", 
            RowBox[{"c", ",", "d"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"kk", "[", "a", "]"}], 
           RowBox[{"kv", "[", "b", "]"}], 
           RowBox[{"gs", "[", 
            RowBox[{"c", ",", "d"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"d6", " ", "B", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"kv", "[", "c", "]"}], 
           RowBox[{"kv", "[", "d", "]"}], 
           RowBox[{"gs", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"kv", "[", "a", "]"}], 
           RowBox[{"kv", "[", "b", "]"}], 
           RowBox[{"gs", "[", 
            RowBox[{"c", ",", "d"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"d7", " ", "B", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"kk", "[", "d", "]"}], 
           RowBox[{"kv", "[", "c", "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"kk", "[", "c", "]"}], 
           RowBox[{"kv", "[", "d", "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"kk", "[", "b", "]"}], 
           RowBox[{"kv", "[", "a", "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"c", ",", "d"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"kk", "[", "a", "]"}], 
           RowBox[{"kv", "[", "b", "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"c", ",", "d"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"d8", " ", "B", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"kv", "[", "c", "]"}], 
           RowBox[{"kv", "[", "d", "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"kv", "[", "a", "]"}], 
           RowBox[{"kv", "[", "b", "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"c", ",", "d"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"d9", " ", 
        SuperscriptBox["B", "2"], 
        RowBox[{"gs", "[", 
         RowBox[{"a", ",", "b"}], "]"}], 
        RowBox[{"gs", "[", 
         RowBox[{"c", ",", "d"}], "]"}]}], "+", 
       RowBox[{"d10", " ", 
        SuperscriptBox["B", "2"], " ", 
        RowBox[{"gsv", "[", 
         RowBox[{"a", ",", "b"}], "]"}], 
        RowBox[{"gsv", "[", 
         RowBox[{"c", ",", "d"}], "]"}]}], "+", 
       RowBox[{"d11", " ", 
        SuperscriptBox["B", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"gs", "[", 
            RowBox[{"c", ",", "d"}], "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"gs", "[", 
            RowBox[{"a", ",", "b"}], "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"c", ",", "d"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"d12", " ", 
        SuperscriptBox["B", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"gs", "[", 
            RowBox[{"b", ",", "d"}], "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"a", ",", "c"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"gs", "[", 
            RowBox[{"b", ",", "c"}], "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"a", ",", "d"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"gs", "[", 
            RowBox[{"a", ",", "d"}], "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"b", ",", "c"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"gs", "[", 
            RowBox[{"a", ",", "c"}], "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"b", ",", "d"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"d13", " ", 
        SuperscriptBox["B", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"gsv", "[", 
            RowBox[{"a", ",", "d"}], "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"b", ",", "c"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"gsv", "[", 
            RowBox[{"a", ",", "c"}], "]"}], 
           RowBox[{"gsv", "[", 
            RowBox[{"b", ",", "d"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9558707377269917`*^9, 3.9558707956135597`*^9}, {
  3.9558720699988327`*^9, 3.955872070629828*^9}, {3.955895914412163*^9, 
  3.955895915770671*^9}, {3.955896475761693*^9, 3.955896476229067*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"138046ae-9208-4c81-b673-5dac2d17ed2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Solution", " ", "of", " ", "Ward", " ", "identities"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"solWId", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox["d2",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d2,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["d1",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d1,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox["b4",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`b4,
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"], " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["c", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c0,
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["d4",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d4,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               InterpretationBox[
                StyleBox["b1",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b1,
                Editable->False], "+", 
               InterpretationBox[
                StyleBox["b3",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b3,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                InterpretationBox[
                 StyleBox["b1",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b1,
                 Editable->False]}], "+", 
               InterpretationBox[
                StyleBox["b2",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b2,
                Editable->False], "+", 
               InterpretationBox[
                StyleBox["b3",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b3,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], "2"]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d3",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d3,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["d4",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d4,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]]}], ")"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            InterpretationBox[
             StyleBox["b1",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`b1,
             Editable->False]}], "+", 
           InterpretationBox[
            StyleBox["b3",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`b3,
            Editable->False], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               InterpretationBox[
                StyleBox["b1",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b1,
                Editable->False], "+", 
               InterpretationBox[
                StyleBox["b3",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b3,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["b4",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`b4,
           Editable->False]}], 
         InterpretationBox[
          StyleBox[
           SuperscriptBox[
            OverscriptBox["k", "\[RightArrow]"], "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`kvsq[],
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["c", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c0,
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d1,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d5",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d5,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           InterpretationBox[
            StyleBox["b1",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`b1,
            Editable->False], "+", 
           InterpretationBox[
            StyleBox["b3",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`b3,
            Editable->False]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox["d4",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d4,
          Editable->False]}], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d1,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d6",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d6,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["d4",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d4,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d1,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["b4",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`b4,
           Editable->False]}], 
         InterpretationBox[
          StyleBox[
           SuperscriptBox[
            OverscriptBox["k", "\[RightArrow]"], "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`kvsq[],
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["c", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c0,
           Editable->False]}], 
         InterpretationBox[
          StyleBox[
           SuperscriptBox[
            OverscriptBox["k", "\[RightArrow]"], "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`kvsq[],
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               InterpretationBox[
                StyleBox["b1",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b1,
                Editable->False], "+", 
               InterpretationBox[
                StyleBox["b3",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b3,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["b3",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`b3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox[
           SuperscriptBox[
            OverscriptBox["k", "\[RightArrow]"], "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`kvsq[],
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d7",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d7,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["d4",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d4,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d1,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["b4",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`b4,
           Editable->False]}], 
         InterpretationBox[
          StyleBox[
           SuperscriptBox[
            OverscriptBox["k", "\[RightArrow]"], "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`kvsq[],
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["c", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c0,
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               InterpretationBox[
                StyleBox["b1",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b1,
                Editable->False], "+", 
               InterpretationBox[
                StyleBox["b3",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b3,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                InterpretationBox[
                 StyleBox["b1",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b1,
                 Editable->False]}], "+", 
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["b3",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b3,
                 Editable->False]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox[
           SuperscriptBox[
            OverscriptBox["k", "\[RightArrow]"], "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`kvsq[],
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d8",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d8,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         InterpretationBox[
          StyleBox["d4",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`d4,
          Editable->False], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox["b4",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`b4,
           Editable->False]}], 
         InterpretationBox[
          StyleBox[
           SuperscriptBox[
            OverscriptBox["k", "\[RightArrow]"], "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`kvsq[],
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["c", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c0,
           Editable->False]}], 
         InterpretationBox[
          StyleBox[
           SuperscriptBox[
            OverscriptBox["k", "\[RightArrow]"], "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`kvsq[],
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          InterpretationBox[
           StyleBox["d1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d1,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               InterpretationBox[
                StyleBox["b1",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b1,
                Editable->False], "+", 
               InterpretationBox[
                StyleBox["b3",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b3,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["b1",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b1,
                 Editable->False]}], "+", 
               InterpretationBox[
                StyleBox["b2",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b2,
                Editable->False], "+", 
               RowBox[{"6", " ", 
                InterpretationBox[
                 StyleBox["b3",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b3,
                 Editable->False]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox[
           SuperscriptBox[
            OverscriptBox["k", "\[RightArrow]"], "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`kvsq[],
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d9",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d9,
        Editable->False], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox["b1",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`b1,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["b3",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`b3,
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["d4",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d4,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d1,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d10",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d10,
        Editable->False], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d4",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d4,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SuperscriptBox["k", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`ksq[],
                Editable->False], "2"]}], 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]], "-", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["c", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c0,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"4", " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d1,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             InterpretationBox[
              StyleBox["b1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`b1,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox["b3",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`b3,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                InterpretationBox[
                 StyleBox["b1",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b1,
                 Editable->False], "+", 
                InterpretationBox[
                 StyleBox["b3",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b3,
                 Editable->False]}], ")"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SuperscriptBox["k", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`ksq[],
                Editable->False], "2"]}], 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                InterpretationBox[
                 StyleBox["b1",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b1,
                 Editable->False]}], "+", 
               InterpretationBox[
                StyleBox["b2",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b2,
                Editable->False], "+", 
               RowBox[{"12", " ", 
                InterpretationBox[
                 StyleBox["b3",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b3,
                 Editable->False]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["b4",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`b4,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox["b4",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`b4,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], "-", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["b5",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`b5,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["b8",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`b8,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d11",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d11,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox["b4",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`b4,
          Editable->False]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["c", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c0,
           Editable->False]}], "2"], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["d4",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d4,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d1,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox["b3",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`b3,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               InterpretationBox[
                StyleBox[
                 SuperscriptBox["k", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`ksq[],
                Editable->False], "+", 
               InterpretationBox[
                StyleBox[
                 SuperscriptBox[
                  OverscriptBox["k", "\[RightArrow]"], "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`kvsq[],
                Editable->False]}], ")"}]}], "+", 
            RowBox[{
             InterpretationBox[
              StyleBox["b1",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`b1,
              Editable->False], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                InterpretationBox[
                 StyleBox[
                  SuperscriptBox["k", "2"],
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`ksq[],
                 Editable->False]}], "+", 
               InterpretationBox[
                StyleBox[
                 SuperscriptBox[
                  OverscriptBox["k", "\[RightArrow]"], "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`kvsq[],
                Editable->False]}], ")"}]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d12",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d12,
        Editable->False], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox["b1",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`b1,
             Editable->False], "+", 
            InterpretationBox[
             StyleBox["b3",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`b3,
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d4",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d4,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d1,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d13",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d13,
        Editable->False], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d4",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d4,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SuperscriptBox["k", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`ksq[],
                Editable->False], "2"]}], 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]], "-", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["d1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`d1,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False], "-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], ")"}], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubscriptBox["c", "0"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c0,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                InterpretationBox[
                 StyleBox["b1",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b1,
                 Editable->False]}], "+", 
               RowBox[{"3", " ", 
                InterpretationBox[
                 StyleBox["b3",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b3,
                 Editable->False]}]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                InterpretationBox[
                 StyleBox["b1",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b1,
                 Editable->False], "+", 
                InterpretationBox[
                 StyleBox["b3",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b3,
                 Editable->False]}], ")"}], " ", 
              SuperscriptBox[
               InterpretationBox[
                StyleBox[
                 SuperscriptBox["k", "2"],
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`ksq[],
                Editable->False], "2"]}], 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               InterpretationBox[
                StyleBox["b1",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b1,
                Editable->False], "+", 
               InterpretationBox[
                StyleBox["b3",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b3,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             InterpretationBox[
              StyleBox["b4",
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`b4,
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                InterpretationBox[
                 StyleBox["b5",
                  ShowAutoStyles->False,
                  AutoSpacing->False],
                 $CellContext`b5,
                 Editable->False]}], "+", 
               InterpretationBox[
                StyleBox["b8",
                 ShowAutoStyles->False,
                 AutoSpacing->False],
                $CellContext`b8,
                Editable->False]}], ")"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox[
           SuperscriptBox[
            OverscriptBox["k", "\[RightArrow]"], "2"],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`kvsq[],
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b6",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b6,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         InterpretationBox[
          StyleBox["b4",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`b4,
          Editable->False]}], "-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox["b1",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`b1,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["b7",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`b7,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           InterpretationBox[
            StyleBox["b4",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`b4,
            Editable->False], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              InterpretationBox[
               StyleBox["b5",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`b5,
               Editable->False], "+", 
              InterpretationBox[
               StyleBox["b8",
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`b8,
               Editable->False]}], ")"}]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           InterpretationBox[
            StyleBox["b1",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`b1,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[
             SuperscriptBox["k", "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`ksq[],
            Editable->False]}], "-", 
          FractionBox[
           RowBox[{
            InterpretationBox[
             StyleBox["b2",
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`b2,
             Editable->False], " ", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], "2"]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.955870811344146*^9, 3.955870821423373*^9}, {
   3.955870923041871*^9, 3.9558709326622334`*^9}, 3.955888343156551*^9, 
   3.955896021141658*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"fcf9dba5-4d7e-4d97-a9ab-f9732abee596"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Form", " ", "factors", " ", "in", " ", "terms", " ", "of", " ", "EFT", " ",
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"dEFT", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       InterpretationBox[
        StyleBox["d1",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d1,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "4", 
            RowBox[{"(", "1", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c41,
          Editable->False]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "4", 
            RowBox[{"(", "14", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c414,
          Editable->False]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "4", 
            RowBox[{"(", "2", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c42,
          Editable->False]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "4", 
            RowBox[{"(", "3", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c43,
          Editable->False]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "4", 
            RowBox[{"(", "5", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c45,
          Editable->False]}]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d2",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d2,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "4", 
            RowBox[{"(", "1", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c41,
          Editable->False]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "4", 
            RowBox[{"(", "14", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c414,
          Editable->False]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "4", 
            RowBox[{"(", "2", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c42,
          Editable->False]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "4", 
            RowBox[{"(", "3", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c43,
          Editable->False]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "4", 
            RowBox[{"(", "5", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c45,
          Editable->False]}]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d3",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d3,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "1", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c21,
          Editable->False]}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d4",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d4,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "1", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c21,
          Editable->False]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "2", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c22,
          Editable->False]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c23,
           Editable->False]}], "2"], "-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"5", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d5",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d5,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "3", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c23,
          Editable->False]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "4", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c24,
          Editable->False]}], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d6",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d6,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "1", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c21,
          Editable->False]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "3", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c23,
          Editable->False]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "4", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c24,
          Editable->False]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"6", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d7",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d7,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "1", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c21,
          Editable->False]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "3", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c23,
          Editable->False]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "4", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c24,
          Editable->False]}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "-", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d8",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d8,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "1", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c21,
          Editable->False]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "2", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c22,
          Editable->False]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "3", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c23,
          Editable->False]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         InterpretationBox[
          StyleBox[
           SubsuperscriptBox["c", "2", 
            RowBox[{"(", "4", ")"}]],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`c24,
          Editable->False]}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "-", 
        FractionBox[
         RowBox[{"6", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d9",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d9,
        Editable->False], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c23,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c24,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d10",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d10,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           InterpretationBox[
            StyleBox[
             SubsuperscriptBox["c", "2", 
              RowBox[{"(", "3", ")"}]],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`c23,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False], "-", 
             RowBox[{"4", " ", 
              InterpretationBox[
               StyleBox[
                SuperscriptBox[
                 OverscriptBox["k", "\[RightArrow]"], "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`kvsq[],
               Editable->False]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False]}]]}], "-", 
        FractionBox[
         RowBox[{"9", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c24,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"9", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c21,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "+", 
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c22,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"3", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False], "2"], "-", 
            RowBox[{"6", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SuperscriptBox[
                 OverscriptBox["k", "\[RightArrow]"], "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`kvsq[],
               Editable->False], "2"]}]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d11",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d11,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           InterpretationBox[
            StyleBox[
             SubsuperscriptBox["c", "2", 
              RowBox[{"(", "1", ")"}]],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`c21,
            Editable->False], " ", 
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False]}], 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]]}], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c23,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c24,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"5", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d12",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d12,
        Editable->False], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           InterpretationBox[
            StyleBox[
             SubsuperscriptBox["c", "2", 
              RowBox[{"(", "4", ")"}]],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`c24,
            Editable->False], " ", 
           RowBox[{"(", 
            RowBox[{
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False], "-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], ")"}]}], 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]]}], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False], "-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], ")"}], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c21,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c22,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "12", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c412,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox[
             SuperscriptBox[
              OverscriptBox["k", "\[RightArrow]"], "2"],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`kvsq[],
            Editable->False], "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c23,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              InterpretationBox[
               StyleBox[
                SuperscriptBox["k", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`ksq[],
               Editable->False]}], "+", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], ")"}], "2"]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]]}]}], ",", 
      RowBox[{
       InterpretationBox[
        StyleBox["d13",
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`d13,
        Editable->False], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c21,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c22,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "+", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c24,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         InterpretationBox[
          StyleBox["B",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`B,
          Editable->False]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "9", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c49,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "22", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c422,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False], "-", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], ")"}], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "16", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c416,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "6", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c46,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox["k", "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`ksq[],
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "+", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "1", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c41,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "4", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c44,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "5", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c45,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            InterpretationBox[
             StyleBox[
              SuperscriptBox["k", "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`ksq[],
             Editable->False], "-", 
            InterpretationBox[
             StyleBox[
              SuperscriptBox[
               OverscriptBox["k", "\[RightArrow]"], "2"],
              ShowAutoStyles->False,
              AutoSpacing->False],
             $CellContext`kvsq[],
             Editable->False]}], ")"}], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "2", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c42,
           Editable->False], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              InterpretationBox[
               StyleBox[
                SuperscriptBox["k", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`ksq[],
               Editable->False]}], "+", 
             RowBox[{"2", " ", 
              InterpretationBox[
               StyleBox[
                SuperscriptBox[
                 OverscriptBox["k", "\[RightArrow]"], "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`kvsq[],
               Editable->False]}]}], ")"}], "2"]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "2", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c23,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox["B",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`B,
           Editable->False]}]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "3", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c43,
           Editable->False], " ", 
          InterpretationBox[
           StyleBox[
            SuperscriptBox[
             OverscriptBox["k", "\[RightArrow]"], "2"],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`kvsq[],
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False]}], "+", 
            RowBox[{"4", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          InterpretationBox[
           StyleBox[
            SubsuperscriptBox["c", "4", 
             RowBox[{"(", "14", ")"}]],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`c414,
           Editable->False], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SuperscriptBox["k", "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`ksq[],
               Editable->False], "2"]}], "-", 
            RowBox[{"9", " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox["k", "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`ksq[],
              Editable->False], " ", 
             InterpretationBox[
              StyleBox[
               SuperscriptBox[
                OverscriptBox["k", "\[RightArrow]"], "2"],
               ShowAutoStyles->False,
               AutoSpacing->False],
              $CellContext`kvsq[],
              Editable->False]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              InterpretationBox[
               StyleBox[
                SuperscriptBox[
                 OverscriptBox["k", "\[RightArrow]"], "2"],
                ShowAutoStyles->False,
                AutoSpacing->False],
               $CellContext`kvsq[],
               Editable->False], "2"]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           InterpretationBox[
            StyleBox["B",
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`B,
            Editable->False], "2"]}]]}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9558708341827*^9, 3.955870846151845*^9}, {
   3.9558709354833193`*^9, 3.955870939813953*^9}, {3.955872331584601*^9, 
   3.955872332323093*^9}, 3.955878621268676*^9, {3.955888322360173*^9, 
   3.9558883298477983`*^9}, 3.994783134171056*^9, 3.9947835844207487`*^9, 
   3.994783820164937*^9, 3.994783956001977*^9, 3.994785167953405*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"7d22f57f-daa4-4def-8e88-21c7a87825f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "that", " ", "the", " ", "d", " ", "form", " ", "factors", " ",
     "satisfy", " ", "the", " ", "corresponding", " ", "Ward", " ", 
    "identities"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"solWId", "/.", 
        RowBox[{"Rule", "->", "Subtract"}]}], ")"}], "/.", "dEFT"}], "/.", 
     "bEFT"}], "/.", "aEFT"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.955872257129162*^9, 3.955872295943843*^9}, {
  3.9558730782078323`*^9, 3.955873088172217*^9}, {3.955878633624898*^9, 
  3.955878634648436*^9}, {3.9558961749452744`*^9, 3.95589620101501*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"3b8710a9-1fd8-4359-86b4-e8f926a79eb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9558722764743137`*^9, 3.955872296513342*^9}, 
   3.9558730887490797`*^9, 3.955895984904689*^9, 3.955896027350669*^9, {
   3.955896175407215*^9, 3.955896192794174*^9}, {3.994783592025655*^9, 
   3.994783617075522*^9}, 3.994783783777362*^9, 3.9947851741022673`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"6ff0f7f9-0407-4cb4-80ef-9a99e7e05b1a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 48}, {227, Automatic}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"aac24385-1d15-4616-adc1-5136dfc4aa0b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 156, 3, 66, "Section",ExpressionUUID->"b13f4ef4-5f55-4214-9e39-eb5fe3dc5eff"],
Cell[CellGroupData[{
Cell[757, 29, 138, 2, 29, "Input",ExpressionUUID->"9e86f80d-2610-48b9-9bd4-a13eb5f21303"],
Cell[CellGroupData[{
Cell[920, 35, 335, 6, 70, "Print",ExpressionUUID->"625abd63-eebc-4d39-a802-13b4b541da88"],
Cell[1258, 43, 602, 12, 70, "Print",ExpressionUUID->"b8a60dc1-ef5c-4d95-bb64-dca9bd59be5d"],
Cell[1863, 57, 356, 6, 70, "Print",ExpressionUUID->"42181933-def2-4362-88aa-b09f2990862f"],
Cell[2222, 65, 315, 5, 70, "Print",ExpressionUUID->"f324c565-c2fe-443d-b117-53bc441bd305"],
Cell[2540, 72, 296, 5, 70, "Print",ExpressionUUID->"d2243576-ec1d-4d5d-b056-30c45f542b0f"],
Cell[2839, 79, 335, 6, 70, "Print",ExpressionUUID->"eca75503-dba6-4872-b8d8-caea7d507a98"],
Cell[3177, 87, 609, 13, 70, "Print",ExpressionUUID->"39f287a6-d8e0-4702-bf55-3b8ceca3e7cc"],
Cell[3789, 102, 355, 6, 70, "Print",ExpressionUUID->"52b70734-7190-4427-9b6d-159ed1beda5b"],
Cell[4147, 110, 335, 6, 70, "Print",ExpressionUUID->"f2ed991b-470b-43e8-974c-357d16226de1"],
Cell[4485, 118, 605, 13, 70, "Print",ExpressionUUID->"b4e9866c-9b26-4acb-932a-48071a7d52cd"],
Cell[5093, 133, 404, 7, 70, "Print",ExpressionUUID->"fb879363-877b-4216-9b9c-f47891a4f17e"],
Cell[5500, 142, 577, 13, 70, "Print",ExpressionUUID->"ad9054db-a7dd-4692-aebf-54e29cecca93"],
Cell[6080, 157, 661, 14, 70, "Print",ExpressionUUID->"b0ca9253-f6e8-4e8b-b6e9-f3de5d9d6f9c"],
Cell[6744, 173, 762, 14, 70, "Print",ExpressionUUID->"16317782-10d4-4fb3-9569-7037a4e5febc"],
Cell[7509, 189, 720, 14, 70, "Print",ExpressionUUID->"ba696f24-8a59-48e4-8457-ce0861aa70b6"],
Cell[8232, 205, 738, 14, 70, "Print",ExpressionUUID->"3aaa7c77-3a6d-42f9-a378-6e2448d5db7b"],
Cell[8973, 221, 337, 6, 70, "Print",ExpressionUUID->"e7447f78-4bda-4944-84ca-e7758d27667c"],
Cell[9313, 229, 605, 13, 70, "Print",ExpressionUUID->"3c29eb52-c4d5-49a4-bcbf-1cd9abc71d5c"],
Cell[9921, 244, 382, 6, 70, "Print",ExpressionUUID->"d5884f3f-24cd-4df2-8b07-6f94f1721bfb"],
Cell[10306, 252, 703, 15, 70, "Print",ExpressionUUID->"1e9b9540-e2ac-4311-8871-10c8daf6b469"],
Cell[11012, 269, 695, 14, 70, "Print",ExpressionUUID->"10c1959a-7bdc-46b7-aa63-8ecd04e89b54"],
Cell[11710, 285, 742, 14, 70, "Print",ExpressionUUID->"90b16401-11d9-4346-b621-aa182076208f"],
Cell[12455, 301, 655, 14, 70, "Print",ExpressionUUID->"7c65e880-e2cc-421a-85d3-204d3d4c4126"],
Cell[13113, 317, 335, 6, 70, "Print",ExpressionUUID->"cf0dbd98-73f3-4b94-9c9c-8d77ddd15010"],
Cell[13451, 325, 603, 13, 70, "Print",ExpressionUUID->"b072429c-893f-4a56-961f-89303b300434"],
Cell[14057, 340, 376, 6, 70, "Print",ExpressionUUID->"cb4f4e75-7446-4cb9-9b7f-9a11e307543c"],
Cell[14436, 348, 334, 6, 70, "Print",ExpressionUUID->"c72bd7be-f646-448c-9f94-a4c58a94c117"],
Cell[14773, 356, 621, 13, 70, "Print",ExpressionUUID->"68e4ec7c-3ce7-4ede-85a9-7f9900397097"],
Cell[15397, 371, 364, 6, 70, "Print",ExpressionUUID->"20fd060d-7220-40c6-9fca-36e49a2150bf"],
Cell[15764, 379, 334, 6, 70, "Print",ExpressionUUID->"d4ea04be-70cc-477d-888e-263ee19a0191"],
Cell[16101, 387, 604, 12, 70, "Print",ExpressionUUID->"3f1d0d59-9178-44ab-a30c-e608ca3496c9"],
Cell[16708, 401, 348, 6, 70, "Print",ExpressionUUID->"89ee4bc7-f3ac-481c-84a8-96921272da7b"],
Cell[17059, 409, 665, 15, 70, "Print",ExpressionUUID->"1e5d90b5-338f-47de-9be1-6d2651ca9021"],
Cell[17727, 426, 742, 14, 70, "Print",ExpressionUUID->"1895e6f7-f27c-4460-bea3-530e7d37b2cb"],
Cell[18472, 442, 337, 6, 70, "Print",ExpressionUUID->"5c23f8e1-12fd-4bc2-9e77-ef86c7c96d6e"],
Cell[18812, 450, 490, 8, 70, "Print",ExpressionUUID->"a19fd33a-c7b4-496d-8cad-b38f52e85b82"],
Cell[19305, 460, 337, 6, 70, "Print",ExpressionUUID->"ce8c8192-cc10-46dc-a31f-89042e520ce1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19691, 472, 239, 5, 29, "Input",ExpressionUUID->"00a8bcda-27c6-4ccd-a75e-1782c3ed8b9b"],
Cell[CellGroupData[{
Cell[19955, 481, 666, 14, 70, "Print",ExpressionUUID->"a76bf45f-caa7-4c61-a57e-3863e51ab587"],
Cell[20624, 497, 679, 14, 70, "Print",ExpressionUUID->"567e6c2d-4982-4ccb-b65e-30465392a766"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21352, 517, 652, 16, 49, "Input",ExpressionUUID->"2416e238-08e3-4603-b492-0992aa416da5"],
Cell[CellGroupData[{
Cell[22029, 537, 654, 14, 70, "Print",ExpressionUUID->"38e31596-1fdb-47b5-85b8-010ea123ba53"],
Cell[22686, 553, 706, 15, 70, "Print",ExpressionUUID->"f244a8af-bb94-4afd-a2fc-46d75b4e7ffa"],
Cell[23395, 570, 705, 15, 70, "Print",ExpressionUUID->"e9d7a2f7-46c7-4869-9393-651ff77d35f1"],
Cell[24103, 587, 706, 15, 70, "Print",ExpressionUUID->"a9c7dc8e-c286-47fa-9e82-4db4831ce24d"],
Cell[24812, 604, 663, 14, 70, "Print",ExpressionUUID->"ceb2604f-1064-456b-bd0e-e9b5eeb2820a"],
Cell[25478, 620, 681, 14, 70, "Print",ExpressionUUID->"ef5b0e84-f71e-4682-9e17-937025770f38"],
Cell[26162, 636, 829, 18, 70, "Print",ExpressionUUID->"4404a362-c3f6-4456-9ed2-675d771eabf1"],
Cell[26994, 656, 838, 18, 70, "Print",ExpressionUUID->"66dfe73c-867c-4cb6-9623-10632419e997"],
Cell[27835, 676, 694, 15, 70, "Print",ExpressionUUID->"a5c87ef2-8f06-488d-9415-423bd078b838"],
Cell[28532, 693, 754, 16, 70, "Print",ExpressionUUID->"03febf1f-f5a2-49dc-923e-142b3e476281"],
Cell[29289, 711, 876, 19, 70, "Print",ExpressionUUID->"d895ef61-c2a8-4274-a135-cb07b177d18c"],
Cell[30168, 732, 892, 20, 70, "Print",ExpressionUUID->"3ac771ca-fc30-4dbc-b2ce-e1340c2b9737"],
Cell[31063, 754, 919, 20, 70, "Print",ExpressionUUID->"c0577458-edf4-4960-9612-722086492207"],
Cell[31985, 776, 836, 18, 70, "Print",ExpressionUUID->"e9da531e-b2fc-42fe-bb07-99e778a6fb56"],
Cell[32824, 796, 824, 17, 70, "Print",ExpressionUUID->"f1d36d91-20cf-44d3-b2df-f13e98326302"],
Cell[33651, 815, 892, 20, 70, "Print",ExpressionUUID->"a4e106b4-3c43-49b4-80c0-f2f229dc5cfc"]
}, Open  ]]
}, Open  ]],
Cell[34570, 839, 878, 19, 29, "Input",ExpressionUUID->"3fad7ab3-d7a1-41bb-a5c3-90b8b20dea8b"],
Cell[35451, 860, 780, 22, 29, "Input",ExpressionUUID->"909685a7-7551-4ea1-a9ab-25d07d6bae79"],
Cell[36234, 884, 466, 9, 29, "Input",ExpressionUUID->"4f7cb4b8-74df-4322-bc1f-8044782157f2"],
Cell[36703, 895, 277, 5, 29, "Input",ExpressionUUID->"cf07921f-0dc2-41b4-9015-b67c6d9f8f87"],
Cell[36983, 902, 396, 7, 29, "Input",ExpressionUUID->"642f9793-4d79-4626-a7c2-a474ad452622"],
Cell[CellGroupData[{
Cell[37404, 913, 738, 17, 70, "Input",ExpressionUUID->"488d9e94-7374-4d7f-a3a4-7590670c0a6b"],
Cell[CellGroupData[{
Cell[38167, 934, 684, 14, 70, "Print",ExpressionUUID->"bd2e63ee-194a-4d7f-889b-419f4fa5e012"],
Cell[38854, 950, 684, 14, 70, "Print",ExpressionUUID->"3454a42f-3908-426a-95b2-e0480c19f130"],
Cell[39541, 966, 686, 14, 70, "Print",ExpressionUUID->"79b5eb5b-4c30-4c9e-9c53-93a2b4eff157"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40276, 986, 214, 3, 29, "Input",ExpressionUUID->"a2698a2b-6daa-4c5a-812d-f39dbb0a444c"],
Cell[40493, 991, 694, 14, 70, "Print",ExpressionUUID->"6537ab9a-7063-4af3-bf31-2a2726d5f926"]
}, Open  ]],
Cell[41202, 1008, 1163, 29, 70, "Input",ExpressionUUID->"b45b1178-99cc-4b8d-b20e-a98e5f0e142b"],
Cell[CellGroupData[{
Cell[42390, 1041, 1000, 26, 97, "Input",ExpressionUUID->"b9110a5e-d13e-4555-b0b1-14101876af8d"],
Cell[CellGroupData[{
Cell[43415, 1071, 605, 13, 70, "Print",ExpressionUUID->"896a9986-d5b5-4b07-8279-3cc860502a14"],
Cell[44023, 1086, 605, 13, 70, "Print",ExpressionUUID->"54d4a504-d3b0-406b-bf19-383524ea4918"],
Cell[44631, 1101, 605, 13, 70, "Print",ExpressionUUID->"77d4fab7-a326-4ab9-beed-e70618c5718d"],
Cell[45239, 1116, 607, 13, 70, "Print",ExpressionUUID->"f6d66584-2721-43d7-ac6b-c5c06aa29961"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45895, 1135, 5958, 178, 668, "Input",ExpressionUUID->"22a2b9ee-630c-43cd-a7ae-6a5b1feb6acb"],
Cell[CellGroupData[{
Cell[51878, 1317, 698, 14, 70, "Print",ExpressionUUID->"5021394c-6d31-4cce-8d74-943a3b714fff"],
Cell[52579, 1333, 698, 14, 70, "Print",ExpressionUUID->"5fbad50f-51a5-47b2-a2ef-8b72d2ac52d6"],
Cell[53280, 1349, 698, 14, 70, "Print",ExpressionUUID->"d2319a7b-1c00-4bd0-9a10-b389dacaeee0"],
Cell[53981, 1365, 697, 14, 70, "Print",ExpressionUUID->"41cdd889-f3a9-49fc-b0d3-0b9a678df9ee"],
Cell[54681, 1381, 698, 14, 70, "Print",ExpressionUUID->"b5dd1cca-4d8a-4e60-a348-777b17c12841"],
Cell[55382, 1397, 698, 14, 70, "Print",ExpressionUUID->"da128bb8-cd1b-4497-a2d3-53beb374d641"],
Cell[56083, 1413, 698, 14, 70, "Print",ExpressionUUID->"7ea45f26-4241-4ec9-b917-0b15e1546a77"],
Cell[56784, 1429, 700, 14, 70, "Print",ExpressionUUID->"df806768-1cbd-4ff7-abc5-be213fde7045"],
Cell[57487, 1445, 700, 14, 70, "Print",ExpressionUUID->"42a45144-d6c2-4d07-8058-fc535b582cd7"],
Cell[58190, 1461, 704, 15, 70, "Print",ExpressionUUID->"ea365d59-e9d8-4e9d-8edb-fc7e080735b7"],
Cell[58897, 1478, 706, 15, 70, "Print",ExpressionUUID->"0185fca3-8bc3-4559-8931-ac868aa7ce34"],
Cell[59606, 1495, 706, 15, 70, "Print",ExpressionUUID->"4c659a08-921a-4cc3-bcc2-80a17ee705b6"],
Cell[60315, 1512, 704, 15, 70, "Print",ExpressionUUID->"5bb5c827-24e3-4a26-8b6f-c00bc3a28d20"],
Cell[61022, 1529, 706, 15, 70, "Print",ExpressionUUID->"aa8fe854-8a89-4d25-a070-6f86c496f39d"],
Cell[61731, 1546, 704, 15, 70, "Print",ExpressionUUID->"b0fcadc6-d22b-4e42-9c33-4444b0808df7"],
Cell[62438, 1563, 704, 15, 70, "Print",ExpressionUUID->"a1b2a532-3fba-49a0-82a0-5fc940f3a3da"],
Cell[63145, 1580, 704, 15, 70, "Print",ExpressionUUID->"1f67f563-79e9-4769-a059-1ac26a324aa5"],
Cell[63852, 1597, 706, 15, 70, "Print",ExpressionUUID->"1c3ccffe-54f5-43bc-9e77-34f8fb4fb7f6"],
Cell[64561, 1614, 704, 15, 70, "Print",ExpressionUUID->"a4598c87-6bb2-4f22-a66e-7abe7605c9fe"],
Cell[65268, 1631, 706, 15, 70, "Print",ExpressionUUID->"b3678732-c8f3-46ab-b8d6-24d95f6cbdf4"],
Cell[65977, 1648, 704, 15, 70, "Print",ExpressionUUID->"88454977-3811-48ff-a8c2-674ca691229b"],
Cell[66684, 1665, 704, 15, 70, "Print",ExpressionUUID->"cf2778ff-04c2-43d4-9f9b-b2020c5eb44b"],
Cell[67391, 1682, 704, 15, 70, "Print",ExpressionUUID->"25c4cec7-0fa3-4e65-a287-32e00d1a0a74"],
Cell[68098, 1699, 706, 15, 70, "Print",ExpressionUUID->"bff12e03-5de2-424e-a760-c2249d2eb94a"],
Cell[68807, 1716, 704, 15, 70, "Print",ExpressionUUID->"ff5b9b0f-0a6f-4ddd-8428-3a7b2d3142b2"],
Cell[69514, 1733, 704, 15, 70, "Print",ExpressionUUID->"ff43e691-4944-4dff-a8f0-6cdf684e2e2e"],
Cell[70221, 1750, 706, 15, 70, "Print",ExpressionUUID->"bd68f696-3df8-4a58-9c7b-8cc40c362871"],
Cell[70930, 1767, 706, 15, 70, "Print",ExpressionUUID->"22eded82-af20-4607-b081-19d08d98317b"],
Cell[71639, 1784, 704, 15, 70, "Print",ExpressionUUID->"dc26b206-0dd7-4ef9-9298-ab6c57d1e00b"]
}, Open  ]]
}, Open  ]],
Cell[72370, 1803, 274, 6, 29, "Input",ExpressionUUID->"19b617b0-182e-43f8-9633-5c88c408119e"],
Cell[72647, 1811, 785, 20, 49, "Input",ExpressionUUID->"06f55d62-97cb-4026-b0ee-48c5baee53e0"],
Cell[73435, 1833, 768, 19, 52, "Input",ExpressionUUID->"ab9b0c59-366c-4e6f-a40a-febf59c26a50"],
Cell[74206, 1854, 836, 21, 49, "Input",ExpressionUUID->"d88b7a20-112d-41aa-a9cb-9c70939970a6"],
Cell[CellGroupData[{
Cell[75067, 1879, 644, 16, 61, "Input",ExpressionUUID->"d95c054c-1ea1-42dc-9abf-d26cac747d92"],
Cell[CellGroupData[{
Cell[75736, 1899, 687, 14, 70, "Print",ExpressionUUID->"64f7c05f-7761-458f-84ce-243c3b683775"],
Cell[76426, 1915, 689, 14, 70, "Print",ExpressionUUID->"2ee46e21-c653-4c1d-94a0-2be89b5d0dcc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77164, 1935, 382, 9, 29, "Input",ExpressionUUID->"4d6f0c10-1685-4100-bb87-4cc2ae2829e6"],
Cell[CellGroupData[{
Cell[77571, 1948, 696, 14, 70, "Print",ExpressionUUID->"584647e2-3b5e-4a1b-94ef-e6ee373e6c08"],
Cell[78270, 1964, 696, 14, 70, "Print",ExpressionUUID->"85c08e44-e48f-4bb3-9641-581e0b1a09a5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79015, 1984, 991, 20, 29, "Input",ExpressionUUID->"05bf8e31-b6ad-416d-8b0f-29cc53e73475"],
Cell[CellGroupData[{
Cell[80031, 2008, 696, 14, 70, "Print",ExpressionUUID->"d3645e8c-8fa0-4242-ae8e-f9b96110744b"],
Cell[80730, 2024, 696, 14, 70, "Print",ExpressionUUID->"288016ee-f374-472e-9515-41258c5c9dcb"],
Cell[81429, 2040, 696, 14, 70, "Print",ExpressionUUID->"9bd6b1ad-3d71-4824-aa0c-53e8ceb989ae"],
Cell[82128, 2056, 696, 14, 70, "Print",ExpressionUUID->"4987e643-4bc5-4b1e-8d16-767452a900e3"],
Cell[82827, 2072, 698, 14, 70, "Print",ExpressionUUID->"b9fa51b4-88d9-43c8-b636-f05de6317fef"],
Cell[83528, 2088, 696, 14, 70, "Print",ExpressionUUID->"04cff60f-2d65-49b2-b127-a24e13d74bcf"],
Cell[84227, 2104, 695, 14, 70, "Print",ExpressionUUID->"dee2f327-20a4-4ba8-9dd6-d745f295095f"],
Cell[84925, 2120, 696, 14, 70, "Print",ExpressionUUID->"ed91aa14-0f02-4771-b3ab-252212868e9d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85670, 2140, 890, 18, 29, "Input",ExpressionUUID->"af9a22ef-2618-4aa6-90f5-7338e836a025"],
Cell[CellGroupData[{
Cell[86585, 2162, 698, 14, 70, "Print",ExpressionUUID->"bdc73c57-4359-4ee4-8a42-9b7f924191e0"],
Cell[87286, 2178, 695, 14, 70, "Print",ExpressionUUID->"ac2ad8a7-516b-4cd1-8a4c-8abce4325aa0"],
Cell[87984, 2194, 698, 14, 70, "Print",ExpressionUUID->"4e49f8e0-9f40-49a7-8834-ab2c5c249e98"],
Cell[88685, 2210, 696, 14, 70, "Print",ExpressionUUID->"550a14f8-a62a-4075-b228-d24d14098aeb"],
Cell[89384, 2226, 696, 14, 70, "Print",ExpressionUUID->"1cb328a1-812d-4860-a922-0609f622bdf7"],
Cell[90083, 2242, 696, 14, 70, "Print",ExpressionUUID->"2a647357-a4c0-4244-ac67-a0a707c1d816"],
Cell[90782, 2258, 696, 14, 70, "Print",ExpressionUUID->"0272c083-54fb-4cf1-b2e8-991544a6c783"],
Cell[91481, 2274, 696, 14, 70, "Print",ExpressionUUID->"a2f258e1-1f4f-44f4-8024-2c243d8f64fe"],
Cell[92180, 2290, 696, 14, 70, "Print",ExpressionUUID->"d40d4c30-3a4c-4e8c-8f46-1634df9047eb"],
Cell[92879, 2306, 698, 14, 70, "Print",ExpressionUUID->"2f79dc0b-35e0-4f54-9c55-1d67caf27799"],
Cell[93580, 2322, 698, 14, 70, "Print",ExpressionUUID->"382dba9a-dfca-404b-bc7f-5c262ad1f06a"],
Cell[94281, 2338, 698, 14, 70, "Print",ExpressionUUID->"66621ec1-7df3-47ed-a88e-94215051b86e"],
Cell[94982, 2354, 698, 14, 70, "Print",ExpressionUUID->"b872fd32-2591-4b97-944c-0b8296c30ee2"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[95741, 2375, 151, 3, 52, "Section",ExpressionUUID->"652cd3e0-cf64-40c3-b02b-d19a12f4bd24"],
Cell[CellGroupData[{
Cell[95917, 2382, 429, 11, 53, "Subsection",ExpressionUUID->"f7fbd305-0d54-4cb8-bc57-9acb3710d7d4"],
Cell[96349, 2395, 1502, 44, 117, "Input",ExpressionUUID->"88351634-00ee-45c2-9bed-a6c8dc18711f"],
Cell[97854, 2441, 23903, 731, 378, "Input",ExpressionUUID->"52de5e6f-b471-49e1-95ad-0aff02206eda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121794, 3177, 524, 12, 53, "Subsection",ExpressionUUID->"a37f6419-5cb3-472d-9435-eb15b3b0a39d"],
Cell[122321, 3191, 5097, 111, 156, "Input",ExpressionUUID->"22784d9e-4e69-4895-92d4-dee93d4fba05"],
Cell[127421, 3304, 7519, 246, 122, "Input",ExpressionUUID->"bb8049ce-698c-42d4-bd35-b95824c9a7fe"],
Cell[134943, 3552, 69726, 2198, 834, "Input",ExpressionUUID->"57379d75-3284-4350-a71c-deb6be8904ff"],
Cell[CellGroupData[{
Cell[204694, 5754, 756, 17, 49, "Input",ExpressionUUID->"b0b60217-b4a8-4da2-b135-b3d2e37eb6d7"],
Cell[205453, 5773, 383, 7, 33, "Output",ExpressionUUID->"42f96fe1-96e6-448d-9708-c0bbc99650c4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[205885, 5786, 524, 12, 53, "Subsection",ExpressionUUID->"ff3874f9-fded-4941-9e7b-ce443a846a94"],
Cell[206412, 5800, 12727, 358, 725, "Input",ExpressionUUID->"138046ae-9208-4c81-b673-5dac2d17ed2b"],
Cell[219142, 6160, 64638, 1984, 959, "Input",ExpressionUUID->"fcf9dba5-4d7e-4d97-a9ab-f9732abee596"],
Cell[283783, 8146, 148894, 4542, 1883, "Input",ExpressionUUID->"7d22f57f-daa4-4def-8e88-21c7a87825f3"],
Cell[CellGroupData[{
Cell[432702, 12692, 791, 18, 49, "Input",ExpressionUUID->"3b8710a9-1fd8-4359-86b4-e8f926a79eb8"],
Cell[433496, 12712, 555, 9, 33, "Output",ExpressionUUID->"6ff0f7f9-0407-4cb4-80ef-9a99e7e05b1a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


